$O(N)\times O(2)$ scalar models: including $\mathcal{O}(\partial^2)$ corrections in the Functional Renormalization Group analysis

The study of phase transitions in frustrated magnetic systems with $O(N)\times O(2)$ symmetry has been the subject of controversy for more than twenty years, with theoretical, numerical and experimental results in disagreement. Even theoretical studies lead to different results, with some predicting a first-order phase transition while others find it to be second-order. Recently, a series of results from both numerical simulations and theoretical analyses, in particular those based on the Conformal Bootstrap, have rekindled interest in this controversy, especially as they are still not in agreement with each other. Studies based on the functional renormalization group have played a major role in this controversy in the past, and we revisit these studies, taking them a step further by adding non-trivial second order derivative terms to the derivative expansion of the effective action. We confirm the first-order nature of the phase transition for physical values of $N$, i.e. for $N=2$ and $N=3$ in agreement with the latest results obtained with the Conformal Bootstrap. We also study an other phase of the $O(N)\times O(2)$ models, called the sinusoidal phase, qualitatively confirming earlier perturbative results.

==> Repository-v2/To-OPEN.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65748,       1788]
NotebookOptionsPosition[     62730,       1724]
NotebookOutlinePosition[     63283,       1744]
CellTagsIndexPosition[     63240,       1741]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "O(N) \[Times] O(2) scalar models: including O(",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[PartialD]", "2"], TraditionalForm]],ExpressionUUID->
  "7804fca0-27ba-457d-bbec-824df4c9a46c"],
 ") corrections in the Functional Renormalization Group analysis"
}], "Title",
 CellChangeTimes->{{3.8248288809740076`*^9, 3.8248289632272377`*^9}, {
   3.8963340522014713`*^9, 3.8963340719703712`*^9}, {3.918221959591164*^9, 
   3.9182219597629676`*^9}, {3.93791398824494*^9, 3.9379140076217527`*^9}, 
   3.937914642516204*^9},
 TextAlignment->Center,
 FontFamily->"Bitstream Vera Sans",
 FontSize->28,ExpressionUUID->"e79de72c-b0f9-457b-bba7-a55b0f80bae7"],

Cell[TextData[{
 "Carlos A. S\[AAcute]nchez Villalobos ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", 
    RowBox[{"1", ",", "2"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f866270a-21a8-4e64-8752-387fd36da6cc"],
 ", Bertrand Delamotte",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]],ExpressionUUID->
  "e6ed77b3-b504-47e4-864a-4b40a29c0f07"],
 ", Nicol\[AAcute]s Wschebor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "3"], TraditionalForm]],ExpressionUUID->
  "51583198-4ee7-486e-bba9-6af1054c2509"],
 "\n",
 StyleBox["1. Instituto de F\[IAcute]sica, Facultad de Ciencias, Universidad \
de la Rep\[UAcute]blica, Igu\[AAcute] 4225, 11400, Montevideo, Uruguay\n2. \
Sorbonne Universit\[EAcute], CNRS, Laboratoire de Physique Th\[EAcute]orique \
de la Mati\[EGrave]re Condens\[EAcute]e, LPTMC, 75005 Paris, France\n3.  \
Instituto de F\[IAcute]sica, Facultad de Ingenier\[IAcute]a, Universidad de \
la Rep\[UAcute]blica, J.H.y Reissig 565, 11000 Montevideo, Uruguay",
  FontSize->12],
 "\n"
}], "Text",
 CellChangeTimes->{{3.937914038781775*^9, 3.937914062045692*^9}, {
  3.937914124381897*^9, 3.937914226237254*^9}},
 TextAlignment->Center,ExpressionUUID->"700092bc-06c4-48ae-ae91-7e69de4b9002"],

Cell[TextData[{
 "In this supplementary material we provide the dimensionless RG flow \
equations that used in the article. These equations are written in the \[Rho] \
- \[Theta] coordinate system of Eq. (25) and with the dimensionless \
regulator: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["R", "k"], "(", 
     SuperscriptBox["q", "2"], ")"}], " ", "=", " ", 
    RowBox[{
     SubscriptBox["Z", "k"], 
     SuperscriptBox["k", "2"], 
     RowBox[{"r", "(", "y", ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "d4eaf027-e46f-414e-b053-26220e7a5789"],
 ", where y = ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["q", "2"], 
    SuperscriptBox["k", "2"]], TraditionalForm]],ExpressionUUID->
  "143a75d5-8dbc-496e-8a88-8593bbe04887"],
 " and ",
 Cell[BoxData[
  FormBox["q", TraditionalForm]], "Text",
  InitializationCell->True,ExpressionUUID->
  "bfa49e61-1a41-479c-8eb2-a43d37359932"],
 " is the internal momentum integrated in Eqs. (12) and (13) of the \
aforementioned article.  The notation is the following: \n\ndimlessf : the \
terms of the flow equation of a function f in the DE ansatz that appear from \
de-dimensionalizing. For instance, dimlessU = ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Rho]", " ", 
     RowBox[{"(", 
      RowBox[{"d", "+", 
       RowBox[{"\[Eta]", "[", "k", "]"}], "-", "2"}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["U", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "(", 
      RowBox[{"\[Rho]", ",", "\[Theta]"}], ")"}]}], "-", 
    RowBox[{"d", " ", 
     RowBox[{"U", "(", 
      RowBox[{"\[Rho]", ",", "\[Theta]"}], ")"}]}]}], TraditionalForm]], 
  "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.937914891376791*^9},ExpressionUUID->
  "0c406964-7141-40b7-8413-3d258817144c"],
 ", where u is the dimensionless effective potential  and \[Eta][k] is the \
running anomalous dimension. \n\nintegf: the integrand of the dimensionless \
momentum integrals in the flow equation of the function f. \n\nThen, the flow \
equations for u, z and Y are: \n\[Beta]U = dimlessU + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Integral]", "q"], TraditionalForm]],ExpressionUUID->
  "7d00d879-2b47-4f30-b26f-344a38c851ae"],
 "integU,\n\[Beta]Z = dimlessZ + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Integral]", "q"], TraditionalForm]],ExpressionUUID->
  "2d348b68-5af2-4d15-9550-c804465defb7"],
 "integZ and\n\[Beta]Y = dimlessY + ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Integral]", "q"], TraditionalForm]],ExpressionUUID->
  "47dd2679-24e8-425a-9c31-cb6366322c4c"],
 "integY, respectively. In these equations all quantities are dimensionless.\n\
\nTo initialize all the variables, evaluate all the initialization cells of \
this file.  Afterwards, the substitutions:"
}], "Text",
 CellChangeTimes->{{3.937913690718606*^9, 3.937913876247322*^9}, {
   3.937913909878098*^9, 3.937913970493848*^9}, {3.937914071869808*^9, 
   3.937914079285759*^9}, {3.937914276220962*^9, 3.9379143316129417`*^9}, {
   3.9379145766846323`*^9, 3.9379147116762867`*^9}, {3.9379147888037443`*^9, 
   3.9379150336593227`*^9}, {3.937915072883507*^9, 3.937915126667107*^9}, 
   3.937916836743114*^9, {3.937916897679862*^9, 3.937916939182734*^9}, {
   3.937917005134944*^9, 3.937917050526781*^9}, 3.937990786092348*^9, {
   3.9379908714445963`*^9, 3.937991161831217*^9}, {3.937991197551591*^9, 
   3.937991217695294*^9}, {3.9379912548237457`*^9, 3.937991306424399*^9}, {
   3.937991381656692*^9, 3.937991403112761*^9}, {3.9397424218074975`*^9, 
   3.9397424231823387`*^9}, {3.9397425135878115`*^9, 
   3.9397425181492367`*^9}},ExpressionUUID->"c821a131-b9ac-4641-bdf5-\
617494bb4d5b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbgq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", "\"\<Cbgq.wdx\>\"", "]"}], "/.", 
     RowBox[{"u", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}], "/.", 
    RowBox[{"z", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbgqcu", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", "\"\<Cbgqcu.wdx\>\"", "]"}], "/.", 
     RowBox[{"u", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}], "/.", 
    RowBox[{"z", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbgqp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", "\"\<Cbgqp.wdx\>\"", "]"}], "/.", 
     RowBox[{"u", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}], "/.", 
    RowBox[{"z", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cbgqpp", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Import", "[", "\"\<Cbgqpp.wdx\>\"", "]"}], "/.", 
     RowBox[{"u", "\[Rule]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"U", "[", 
         RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}], "/.", 
    RowBox[{"z", "\[Rule]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"#1", ",", "#2"}], "]"}], "&"}], ")"}]}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.937916323952364*^9, 3.93791633031364*^9}, {
  3.9379164004734373`*^9, 3.937916525504016*^9}, {3.939742459588854*^9, 
  3.939742492394867*^9}},ExpressionUUID->"1d105088-7108-4985-902f-\
e8e9b7237dab"],

Cell[TextData[{
 " must be applied to integY to retrieve the momentum integrand of Y.\n\nThe \
limits \[Rho]->0, \[Theta] -> 0 and \[Theta] -> ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Pi]", "4"], TraditionalForm]],ExpressionUUID->
  "44c21800-7abf-4558-8612-d2d7e3b4e2ac"],
 " are given separately, as explained below."
}], "Text",
 CellChangeTimes->{{3.9379165357277203`*^9, 3.937916618207506*^9}, {
  3.9379167830399103`*^9, 3.9379168156789923`*^9}, {3.937916846495924*^9, 
  3.9379168731350393`*^9}, {3.9379169589509907`*^9, 3.937916982296464*^9}, {
  3.9379259202449427`*^9, 3.937925924796908*^9}, {3.9379907197635098`*^9, 
  3.93799077022784*^9}},ExpressionUUID->"d6f1914a-07de-4658-950f-\
6d0bfd6012c2"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Momentum integrand for the flow equation for ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["U", "k"], "(", 
    RowBox[{"\[Rho]", ",", "\[Theta]"}], ")"}], TraditionalForm]],
  ExpressionUUID->"3d322578-fd70-45a1-b73d-24bddc61313a"],
 "  "
}], "Subtitle",
 CellFrame->1.5,
 CellChangeTimes->{{3.8250778728621693`*^9, 3.82507788062948*^9}, {
  3.937913362415682*^9, 3.937913402727425*^9}, {3.937914263486958*^9, 
  3.937914267997348*^9}, {3.937914563492388*^9, 3.9379145650685453`*^9}},
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"1d5e5670-c295-4792-a94e-f5179dcfa83c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dimlessU", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "d"}], " ", 
     RowBox[{"U", "[", 
      RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2", " ", "+", 
       RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}], " ", "\[Rho]", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"U", "[", 
        RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], ",", "\[Rho]"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integU", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "[", "y", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "y", " ", 
       RowBox[{
        SuperscriptBox["r", "\[Prime]",
         MultilineFunction->None], "[", "y", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "y", "]"}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"Z", "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Tan", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]], "+", 
         RowBox[{
          SuperscriptBox["U", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"r", "[", "y", "]"}], "2"], "+", 
         RowBox[{"2", " ", "y", " ", 
          RowBox[{"r", "[", "y", "]"}], " ", 
          RowBox[{"Z", "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Z", "[", 
            RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"]}], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"]}]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"r", "[", "y", "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
         RowBox[{"2", " ", "y", " ", 
          RowBox[{"Z", "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
         SuperscriptBox[
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"r", "[", "y", "]"}]}], " ", 
            RowBox[{"Tan", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"y", " ", 
            RowBox[{"Tan", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{"Z", "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Tan", "[", 
             RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}]}], "\[Rho]"]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], 
          RowBox[{"2", " ", "\[Rho]"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "[", "y", "]"}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"Z", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Rho]", "2"]}]]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "[", "y", "]"}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"Z", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}], "2"], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "\[Rho]"}]], 
          RowBox[{"Csc", "[", 
           RowBox[{"2", " ", "\[Theta]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "[", "y", "]"}], "+", 
         RowBox[{"y", " ", 
          RowBox[{"Z", "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], 
          RowBox[{"4", " ", "\[Rho]"}]], "+", 
         RowBox[{
          SuperscriptBox["U", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "+", 
         RowBox[{"\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], " ", "y", " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}]}], ")"}], 
       "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Rho]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"r", "[", "y", "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "y", " ", 
            RowBox[{"Z", "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}]}], 
          RowBox[{"4", " ", "\[Rho]"}]], "+", 
         RowBox[{
          FractionBox["1", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y", " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"r", "[", "y", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "y", " ", 
             RowBox[{"Z", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], "2"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          FractionBox["1", "4"], " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "y", " ", 
             RowBox[{"Y", "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "[", "y", "]"}], "+", 
               RowBox[{"y", " ", 
                RowBox[{"Z", "[", 
                 RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["U", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.907853871746559*^9, 3.907853906974297*^9}, 
   3.907853969174555*^9, {3.9199429802492447`*^9, 3.9199429868940067`*^9}, {
   3.937913437808228*^9, 3.937913549815888*^9}, {3.937913632591654*^9, 
   3.937913647046659*^9}, {3.937914352096477*^9, 3.937914410361783*^9}, {
   3.937914457069104*^9, 3.937914458279243*^9}, {3.937914716967663*^9, 
   3.93791477246387*^9}, {3.937915130174679*^9, 3.93791513892656*^9}, {
   3.9379913222111692`*^9, 3.937991323795568*^9}, {3.9397425377421603`*^9, 
   3.939742611386883*^9}},ExpressionUUID->"e49b7c45-ad01-4cf4-8d20-\
0ca8d89dd835"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Flow equations for Z and Y",
 FontSize->24]], "Section",
 CellFrame->1.5,
 CellChangeTimes->{{3.8329580157125983`*^9, 3.832958035601507*^9}, {
  3.937915188570912*^9, 3.9379151973387213`*^9}},
 Background->RGBColor[
  0.88, 1, 0.88],ExpressionUUID->"98e6c864-aefb-40f2-9934-fb58bf22ad9f"],

Cell[CellGroupData[{

Cell["Flow equation for Z", "Subsection",
 CellFrame->0.5,
 CellGroupingRules->{"SectionGrouping", Inherited},
 CellChangeTimes->{{3.833035872028719*^9, 3.8330359170629454`*^9}, {
   3.833291566021474*^9, 3.833291582653894*^9}, {3.909044004222868*^9, 
   3.909044009993198*^9}, {3.919943906843659*^9, 3.919943920719159*^9}, {
   3.919945098989902*^9, 3.9199451027026253`*^9}, 3.919946260499711*^9},
 FontSize->16,
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"3c6094a5-133a-49e7-bdc9-da7f73649dc5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dimlessZ", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", "k", "]"}], " ", 
     RowBox[{"Z", "[", 
      RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2", "+", "\[Eta]"}], ")"}], "\[Rho]", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], ",", "\[Rho]"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integZ", " ", "=", "  ", 
   RowBox[{"Import", "[", "\"\<integrandZ.wdx\>\"", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.91994753555024*^9, 3.919947559144903*^9}, {
   3.937915219324643*^9, 3.9379152809632883`*^9}, {3.937915669290258*^9, 
   3.937915693554137*^9}, 3.9379157298346653`*^9, {3.937916627416209*^9, 
   3.937916642464117*^9}, 3.9379169978715*^9, {3.937925851797657*^9, 
   3.9379258582616053`*^9}, {3.93792588907808*^9, 3.93792589074934*^9}, {
   3.93974262152879*^9, 3.9397426347182837`*^9}, 
   3.939743283749773*^9},ExpressionUUID->"c596e0f9-f198-46cb-9da4-\
e8389905268e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Flow equation for Y", "Subsection",
 CellFrame->0.5,
 CellGroupingRules->{"SectionGrouping", Inherited},
 CellChangeTimes->{{3.833035872028719*^9, 3.8330359170629454`*^9}, {
   3.833291566021474*^9, 3.833291582653894*^9}, {3.909044004222868*^9, 
   3.909044009993198*^9}, {3.919943906843659*^9, 3.919943920719159*^9}, {
   3.919945098989902*^9, 3.9199451027026253`*^9}, 3.919946260499711*^9, {
   3.9379161542405233`*^9, 3.937916154587729*^9}},
 FontSize->16,
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"3e609fe8-244e-41f4-a601-b140294da41c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dimlessY", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", " ", "-", " ", "2", " ", "+", " ", 
       RowBox[{"2", " ", 
        RowBox[{"\[Eta]", "[", "k", "]"}]}]}], ")"}], " ", 
     RowBox[{"Y", "[", 
      RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}]}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"d", "-", "2", "+", 
       RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}], "\[Rho]", " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], ",", "\[Rho]"}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integY", "=", " ", 
   RowBox[{"Import", "[", "\"\<integrandY.wdx\>\"", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.922281247458663*^9, 3.922281322401153*^9}, 
   3.937915802601719*^9, {3.937915945129142*^9, 3.937916012449139*^9}, {
   3.937916066497649*^9, 3.937916146672688*^9}, {3.937916649784297*^9, 
   3.9379166618396883`*^9}, 3.93791677844799*^9, 3.937916994374607*^9, 
   3.937925481489649*^9, 3.9397426433101683`*^9, {3.939743293106942*^9, 
   3.939743311412984*^9}},ExpressionUUID->"3d6f237f-6065-430d-8f3b-\
2783a0b82733"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Limits \[Rho] -> 0, \[Theta] -> 0 and \[Theta] ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   RowBox[{"->", 
    FractionBox["Pi", "4"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "66f43351-79da-4651-862b-ad14404a77e9"]
}], "Subtitle",
 CellFrame->1.5,
 CellChangeTimes->{{3.8250778728621693`*^9, 3.82507788062948*^9}, {
  3.937913362415682*^9, 3.937913402727425*^9}, {3.937914263486958*^9, 
  3.937914267997348*^9}, {3.937914563492388*^9, 3.9379145650685453`*^9}, {
  3.93791712748072*^9, 3.93791715836666*^9}},
 FontSize->18,
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"14da3fec-7baa-4b56-bb4b-c739877ef3b9"],

Cell[TextData[{
 "Below we give the expressions of the momentum integrands for the flow \
equations of U, Z and Y for the limits \[Rho]->0, \[Theta] -> 0 and \[Theta] \
-> ",
 Cell[BoxData[
  FormBox[
   FractionBox["\[Pi]", "4"], TraditionalForm]],ExpressionUUID->
  "62e5034e-1b85-4983-9a07-5876a8560a8f"],
 ". These limits were computed using the smoothness of U, Z and Y with \
respect to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "1"], TraditionalForm]],ExpressionUUID->
  "11679c62-9a43-4d71-8109-858e50b84f3e"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", "2"], TraditionalForm]],ExpressionUUID->
  "f38e8572-54b5-4275-8581-b46decef3081"],
 " and the remaining symmetries ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "<->", 
    SubscriptBox["\[Phi]", "2"]}], TraditionalForm]],ExpressionUUID->
  "5f09ec6c-8595-4621-9a04-feedb4bc03ca"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Phi]", "1"], "->", 
    RowBox[{"-", 
     SubscriptBox["\[Phi]", "1"]}]}], TraditionalForm]],ExpressionUUID->
  "2a5c049a-f3cf-4c60-9a11-d1707f70359e"],
 " of the model. This implies for f (=  {u,z,Y}): \n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Rho]", "2"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[Rho]", "3"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"3", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"0", ",", "\[Theta]"}], "]"}]}], "+", 
    RowBox[{"O", "[", 
     SuperscriptBox["\[Rho]", "4"], "]"}]}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.9379189260852737`*^9},ExpressionUUID->
  "48cc7473-9d1c-4ea9-aaaf-1d3c16cd8eb5"],
 ",\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"\[Rho]", ",", "0"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[Theta]", "2"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox["\[Theta]", "4"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "4"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", " ", 
    RowBox[{"O", "[", 
     SuperscriptBox["\[Theta]", "6"], "]"}]}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.9379189260852737`*^9},ExpressionUUID->
  "949f6156-d339-409e-855e-0c4b9dd70580"],
 ",\n",
 Cell[BoxData[
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{"\[Rho]", ",", "\[Theta]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"f", "[", 
     RowBox[{"\[Rho]", ",", 
      FractionBox["\[Pi]", "4"]}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[Pi]", "4"]}], "+", "\[Theta]"}], ")"}], "2"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", 
       FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "24"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[Pi]", "4"]}], "+", "\[Theta]"}], ")"}], "4"], " ", 
     RowBox[{
      SuperscriptBox["f", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "4"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"\[Rho]", ",", 
       FractionBox["\[Pi]", "4"]}], "]"}]}], "+", " ", 
    RowBox[{"O", "[", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Theta]", "-", 
        FractionBox["P", "4"]}], ")"}], "6"], "]"}]}]}]], "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{3.9379189260852737`*^9},ExpressionUUID->
  "c57eac30-8ecb-4875-b1c4-c00db2248a57"],
 ".\nThese expansions are conserved exactly by the flow equations and the \
initial conditions, and they must be used when evaluating the flow equations \
in \[Rho] = 0, \[Theta] = 0 or \[Theta] = ",
 Cell[BoxData[
  FormBox[
   FractionBox["Pi", "4"], TraditionalForm]],ExpressionUUID->
  "7b2737fc-0891-4585-a493-597987052111"],
 ". "
}], "Text",
 CellChangeTimes->{{3.937917160535034*^9, 3.937917217078196*^9}, {
  3.937918472885017*^9, 3.937918680646282*^9}, {3.9379187271985207`*^9, 
  3.93791875553135*^9}, {3.937918790551165*^9, 3.937918797999176*^9}, {
  3.9379188421675863`*^9, 3.93791889239954*^9}, {3.937918929292346*^9, 
  3.93791917427279*^9}, {3.93791920596845*^9, 3.9379193185134706`*^9}, {
  3.9379193503932533`*^9, 3.937919407930663*^9}, {3.93791943851287*^9, 
  3.93791962892982*^9}, {3.937924099838504*^9, 
  3.937924144326819*^9}},ExpressionUUID->"19e78e1f-bc4c-4bee-b3b5-\
21420bf96fe8"],

Cell[CellGroupData[{

Cell["Integrand of U", "Subsection",
 CellFrame->1.5,
 CellChangeTimes->{{3.836403010009658*^9, 3.8364030138849583`*^9}, {
  3.937919764409725*^9, 3.93791976576945*^9}},
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"1fe9a8c4-748b-46ee-8e74-92f945dab424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"\[Rho]", " ", "=", " ", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"integU\[Rho]0", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "[", "y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}]}], ")"}], " ", 
      FractionBox["n", 
       RowBox[{
        RowBox[{"r", "[", "y", "]"}], "+", 
        RowBox[{"y", " ", 
         RowBox[{"Z", "[", 
          RowBox[{"0", ",", "0"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["U", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"0", ",", "0"}], "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integUthp4", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "[", "y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "2"}], "+", "n"}], 
         RowBox[{
          RowBox[{"r", "[", "y", "]"}], "+", 
          RowBox[{"y", " ", 
           RowBox[{"Z", "[", 
            RowBox[{"\[Rho]", ",", 
             FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", 
            FractionBox["\[Pi]", "4"]}], "]"}]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"r", "[", "y", "]"}]}], "+", 
          RowBox[{"4", " ", "y", " ", "\[Rho]", " ", 
           RowBox[{"Z", "[", 
            RowBox[{"\[Rho]", ",", 
             FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "2"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"\[Rho]", ",", 
            FractionBox["\[Pi]", "4"]}], "]"}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", 
             FractionBox["\[Pi]", "4"]}], "]"}]}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "[", "y", "]"}], "+", 
            RowBox[{"y", " ", 
             RowBox[{"Z", "[", 
              RowBox[{"\[Rho]", ",", 
               FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"r", "[", "y", "]"}]}], "+", 
            RowBox[{"2", " ", "y", " ", "\[Rho]", " ", 
             RowBox[{"Z", "[", 
              RowBox[{"\[Rho]", ",", 
               FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", 
               FractionBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Rho]", " ", 
            RowBox[{"r", "[", "y", "]"}]}], "+", 
           RowBox[{"2", " ", "y", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Y", "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
           RowBox[{"4", " ", "y", " ", "\[Rho]", " ", 
            RowBox[{"Z", "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", 
             FractionBox["\[Pi]", "4"]}], "]"}], "+", 
           RowBox[{"4", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", 
              FractionBox["\[Pi]", "4"]}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{"r", "[", "y", "]"}]}], "+", 
             RowBox[{"2", " ", "y", " ", "\[Rho]", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", 
                FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", 
               FractionBox["\[Pi]", "4"]}], "]"}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", 
                FractionBox["\[Pi]", "4"]}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "[", "y", "]"}], "+", 
             RowBox[{"y", " ", "\[Rho]", " ", 
              RowBox[{"Y", "[", 
               RowBox[{"\[Rho]", ",", 
                FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", 
                FractionBox["\[Pi]", "4"]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", 
               FractionBox["\[Pi]", "4"]}], "]"}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", 
                FractionBox["\[Pi]", "4"]}], "]"}]}]}], ")"}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integUth0", " ", "=", "  ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "[", "y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"\[Eta]", "[", "k", "]"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "y", " ", 
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "y", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"r", "[", "y", "]"}]}], "+", 
          RowBox[{"2", " ", "y", " ", 
           RowBox[{"Z", "[", 
            RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "0"}], "]"}]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "[", "y", "]"}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "0"}], "]"}]}], ")"}], "2"]}]], "+", 
        FractionBox[
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}]}], 
           RowBox[{"4", " ", "\[Rho]"}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "[", "y", "]"}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "0"}], "]"}]}], ")"}]}]}], 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "2"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "[", "y", "]"}], "+", 
              RowBox[{"y", " ", 
               RowBox[{"Z", "[", 
                RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], ")"}]}], 
           RowBox[{"2", " ", "\[Rho]"}]], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "[", "y", "]"}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "0"}], "]"}]}], ")"}], "2"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "\[Rho]", " ", 
            RowBox[{"r", "[", "y", "]"}]}], "+", 
           RowBox[{"2", " ", "y", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{"Y", "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
           RowBox[{"4", " ", "y", " ", "\[Rho]", " ", 
            RowBox[{"Z", "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["U", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "2"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Rho]", ",", "0"}], "]"}], "+", 
           RowBox[{"4", " ", "\[Rho]", " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            RowBox[{
             SuperscriptBox["U", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"2", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"\[Rho]", ",", "0"}], "]"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{"r", "[", "y", "]"}]}], "+", 
             RowBox[{"2", " ", "y", " ", "\[Rho]", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "0"}], "]"}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", "[", "y", "]"}], "+", 
             RowBox[{"y", " ", "\[Rho]", " ", 
              RowBox[{"Y", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{"y", " ", 
              RowBox[{"Z", "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"\[Rho]", ",", "0"}], "]"}], "+", 
             RowBox[{"2", " ", "\[Rho]", " ", 
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"2", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"\[Rho]", ",", "0"}], "]"}]}]}], ")"}]}], ")"}]}]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.920980691184279*^9, 3.920980718975061*^9}, 
   3.9209808064563437`*^9, {3.9379196727874517`*^9, 3.937919718051345*^9}, {
   3.937919760667178*^9, 3.9379198078370028`*^9}, {3.937919923583332*^9, 
   3.937919927156802*^9}, {3.937924002252693*^9, 3.937924074464181*^9}, {
   3.9397426885560617`*^9, 
   3.9397427293890023`*^9}},ExpressionUUID->"8e7543c6-bd6f-4ed2-b60f-\
c8173d097a0c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrand of Z", "Subsection",
 CellFrame->1.5,
 CellGroupingRules->{"SectionGrouping", Inherited},
 CellChangeTimes->{{3.829058358321761*^9, 3.829058371379505*^9}, {
  3.8333671026948843`*^9, 3.833367109983883*^9}, {3.937924086214445*^9, 
  3.93792408846245*^9}},
 FontSize->18,
 Background->RGBColor[
  0.94, 0.91, 0.88],ExpressionUUID->"2499dca5-b748-4823-a559-4272122898e1"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Rho]", " ", "=", " ", "0"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integZ\[Rho]0", " ", "=", " ", 
     RowBox[{"Import", "[", "\"\<integrandZrho0.wdx\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Theta]", " ", "=", " ", "0"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integZth0", " ", "=", "  ", 
     RowBox[{"Import", "[", "\"\<integrandZth0.wdx\>\"", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"\[Theta]", " ", "=", " ", 
     FractionBox["\[Pi]", "4"]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"integZthp4", " ", "=", "  ", "\[IndentingNewLine]", 
     RowBox[{"Import", "[", "\"\<integrandZthp4.wdx\>\"", "]"}]}], 
    ";"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9104439100453176`*^9, 3.910443917836708*^9}, {
   3.937919820626034*^9, 3.9379199056501293`*^9}, {3.937923909543062*^9, 
   3.937923941774559*^9}, {3.937925776005761*^9, 3.9379257906779222`*^9}, 
   3.9379258337184677`*^9, {3.9379267957104473`*^9, 3.937926800605013*^9}, {
   3.9379269056796293`*^9, 3.93792693477489*^9}, {3.937926985701314*^9, 
   3.937927042597259*^9}, {3.937927204270194*^9, 3.937927216453589*^9}, {
   3.937927255206999*^9, 3.937927272452838*^9}, {3.937988243635552*^9, 
   3.9379882501881437`*^9}, 3.9379882821564617`*^9, {3.9397427469427533`*^9, 
   3.939742751862883*^9}, {3.9397429336312714`*^9, 
   3.9397429391298404`*^9}},ExpressionUUID->"5f378559-9604-48e6-926b-\
1ea7895f3fe3"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integrand of Y", "Subsection",
 CellFrame->1.5,
 CellGroupingRules->{"SectionGrouping", Inherited},
 CellChangeTimes->{{3.829060601950911*^9, 3.8290606077743797`*^9}, {
   3.8333680128804398`*^9, 3.8333680249706078`*^9}, {3.9097520789828*^9, 
   3.9097520793326797`*^9}, {3.921243821075156*^9, 3.9212438213068542`*^9}, 
   3.92244899527833*^9, {3.9379201872007437`*^9, 3.9379201934680367`*^9}},
 FontSize->18,
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"084f0e0d-3b33-4da5-a20a-d9facba382c9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Rho]", " ", "=", " ", "0"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integY\[Rho]0", " ", "=", " ", 
    RowBox[{"Import", "[", "\"\<integYrho0.wdx\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Theta]", " ", "=", " ", "0"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"integYth0", " ", "=", "  ", 
    RowBox[{"Import", "[", "\"\<integYth0.wdx\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"\[Theta]", " ", "=", " ", 
    FractionBox["\[Pi]", "4"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"integYthp4", " ", "=", 
   RowBox[{"Import", "[", "\"\<integYthp4.wdx\>\"", "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.92253213542607*^9, 3.922532184049942*^9}, {
   3.9225323795147743`*^9, 3.922532380586709*^9}, {3.937920165129279*^9, 
   3.9379202171128902`*^9}, {3.93792025462634*^9, 3.937920259528941*^9}, {
   3.937920306145409*^9, 3.937920316905361*^9}, {3.9379238584789877`*^9, 
   3.937923881959441*^9}, {3.937923947687449*^9, 3.937923989207141*^9}, 
   3.937927517590926*^9, {3.937927556517314*^9, 3.937927557236553*^9}, 
   3.937928587268106*^9, {3.939742765173367*^9, 3.939742767735267*^9}, {
   3.9397429170890846`*^9, 
   3.939742921509758*^9}},ExpressionUUID->"a7e6b833-a27b-4dea-b182-\
3fd42468fa16"]
}, Closed]]
}, Closed]]
},
Evaluator->"Local",
CellGrouping->Manual,
WindowSize->{1102.8, 605.4},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->Association["TryRealOnly" -> False],
Magnification:>1.15 Inherited,
FrontEndVersion->"11.2 para Microsoft Windows (64-bit) (September 10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 667, 14, 127, "Title",ExpressionUUID->"e79de72c-b0f9-457b-bba7-a55b0f80bae7"],
Cell[1228, 36, 1259, 30, 129, "Text",ExpressionUUID->"700092bc-06c4-48ae-ae91-7e69de4b9002"],
Cell[2490, 68, 3793, 89, 424, "Text",ExpressionUUID->"c821a131-b9ac-4641-bdf5-617494bb4d5b"],
Cell[6286, 159, 2297, 72, 247, "Input",ExpressionUUID->"1d105088-7108-4985-902f-e8e9b7237dab",
 InitializationCell->True],
Cell[8586, 233, 715, 14, 96, "Text",ExpressionUUID->"d6f1914a-07de-4658-950f-6d0bfd6012c2"],
Cell[CellGroupData[{
Cell[9326, 251, 652, 17, 83, "Subtitle",ExpressionUUID->"1d5e5670-c295-4792-a94e-f5179dcfa83c"],
Cell[9981, 270, 20425, 558, 815, "Input",ExpressionUUID->"e49b7c45-ad01-4cf4-8d20-0ca8d89dd835",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[30443, 833, 312, 6, 63, "Section",ExpressionUUID->"98e6c864-aefb-40f2-9934-fb58bf22ad9f"],
Cell[CellGroupData[{
Cell[30780, 843, 512, 9, 75, "Subsection",ExpressionUUID->"3c6094a5-133a-49e7-bdc9-da7f73649dc5",
 CellGroupingRules->{"SectionGrouping", Inherited}],
Cell[31295, 854, 1282, 31, 159, "Input",ExpressionUUID->"c596e0f9-f198-46cb-9da4-e8389905268e",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[32614, 890, 564, 10, 56, "Subsection",ExpressionUUID->"3e609fe8-244e-41f4-a601-b140294da41c",
 CellGroupingRules->{"SectionGrouping", Inherited}],
Cell[33181, 902, 1372, 34, 159, "Input",ExpressionUUID->"3d6f237f-6065-430d-8f3b-2783a0b82733",
 InitializationCell->True]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[34602, 942, 679, 17, 85, "Subtitle",ExpressionUUID->"14da3fec-7baa-4b56-bb4b-c739877ef3b9"],
Cell[35284, 961, 5919, 180, 250, "Text",ExpressionUUID->"19e78e1f-bc4c-4bee-b3b5-21420bf96fe8"],
Cell[CellGroupData[{
Cell[41228, 1145, 268, 5, 83, "Subsection",ExpressionUUID->"1fe9a8c4-748b-46ee-8e74-92f945dab424"],
Cell[41499, 1152, 16926, 464, 763, "Input",ExpressionUUID->"8e7543c6-bd6f-4ed2-b60f-c8173d097a0c",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[58462, 1621, 384, 8, 62, "Subsection",ExpressionUUID->"2499dca5-b748-4823-a559-4272122898e1",
 CellGroupingRules->{"SectionGrouping", Inherited}],
Cell[58849, 1631, 1747, 37, 326, "Input",ExpressionUUID->"5f378559-9604-48e6-926b-1ea7895f3fe3",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[60633, 1673, 511, 9, 62, "Subsection",ExpressionUUID->"084f0e0d-3b33-4da5-a20a-d9facba382c9",
 CellGroupingRules->{"SectionGrouping", Inherited}],
Cell[61147, 1684, 1555, 36, 280, "Input",ExpressionUUID->"a7e6b833-a27b-4dea-b182-3fd42468fa16",
 InitializationCell->True]
}, Closed]]
}, Closed]]
}
]
*)


